Bottom-up Rebalancing Binary Search Trees by Flipping a Coin

Rebalancing schemes for dynamic binary search trees are numerous in the literature, where the goal is to maintain trees of low height, either in the worst-case or expected sense. In this paper we study randomized rebalancing schemes for sequences of $n$ insertions into an initially empty binary search tree, under the assumption that a tree only stores the elements and the tree structure without any additional balance information. Seidel~(2009) presented a top-down randomized insertion algorithm, where insertions take expected $O\big(\lg^2 n\big)$ time, and the resulting trees have the same distribution as inserting a uniform random permutation into a binary search tree without rebalancing. Seidel states as an open problem if a similar result can be achieved with bottom-up insertions. In this paper we fail to answer this question. We consider two simple canonical randomized bottom-up insertion algorithms on binary search trees, assuming that an insertion is given the position where to insert the next element. The subsequent rebalancing is performed bottom-up in expected $O(1)$ time, uses expected $O(1)$ random bits, performs at most two rotations, and the rotations appear with geometrically decreasing probability in the distance from the leaf. For some insertion sequences the expected depth of each node is proved to be $O(\lg n)$. On the negative side, we prove for both algorithms that there exist simple insertion sequences where the expected depth is $\Omega(n)$, i.e., the studied rebalancing schemes are \emph{not} competitive with (most) other rebalancing schemes in the literature.

==> python/random_balanced_bst.py <==
import os
import sys
import json
from math import log2
from collections import Counter, defaultdict
import matplotlib.pyplot as plt
from matplotlib.lines import Line2D
import numpy as np

from tree_insertions import insert_unbalanced, insert_zig, insert_zigzag, insert_zigzig
from sequences import permutation, increasing, decreasing, converging, pairs, bitonic, runs

sys.setrecursionlimit(100_000)

PLOTS = 'plots/'
JSON = 'data/'

######################################################################
#  Conditionally create file if non-existing
######################################################################


def json_cache(json_file, f, *args, **kw):
    '''Cache data f(*args, **kw) in json file.'''

    if not os.path.exists(json_file):
        print('Creating', json_file)
        data = f(*args, **kw)
        with open(json_file, 'w') as f:
            json.dump(data, f)
    with open(json_file, 'r') as f:
        data = json.load(f)

    return data


########################################
#  Print message when saving pyplot figure
########################################


def savefig(file):

    print('Creating', file)
    plt.savefig(file)


######################################################################
#  Perform experimental evaluation of insertion algorithm
######################################################################


def evaluate(
        insert_algorithms=(insert_zig, insert_zigzag, insert_zigzig),
        generators=(permutation, increasing, decreasing, converging, pairs, bitonic, runs),
        n_min=2, n_max=2**10, repeats=25,
        p_min=0.0, p_max=1.0, p_count=21,
    ):

    # Compute values for n (exponential increasing) and p for evaluations (linear)
    ns = []
    n = n_min
    while n <= n_max:
        ns.append(n)
        n *= 2
    if p_count == 1:
        ps = [(p_min + p_max) / 2]
    else:
        ps = [p_min + (p_max - p_min) * i / (p_count - 1) for i in range(p_count)]

    # Perform evaluations
    data = []
    for n in ns:
      for p in ps:
        for generator in generators:
          for insert_algorithm in insert_algorithms:
            if any(row['n'] == n and
                   row['probability'] == p and
                   row['generator'] == generator.__name__ and
                   row['insert_algorithm'] == insert_algorithm.__name__
                   for row in data):
              print('.', flush=True, end='')
              break
            print(n, p, generator.__name__, insert_algorithm.__name__)
            depths = Counter()
            right_heights = 0
            left_heights = 0
            for _ in range(repeats):
              tree = None
              for value in generator(n):
                tree = insert_algorithm(tree, value, p)
              depths += depth_profile(tree)
              right_heights += right_height(tree)
              left_heights += left_height(tree)
            average_depth = sum(k * v for k, v in depths.items()) / sum(depths.values())
            right_heights /= repeats
            left_heights /= repeats
            result = dict(
              n=n,
              probability=p,
              insert_algorithm=insert_algorithm.__name__,
              generator=generator.__name__,
              average_depth=average_depth,
              right_height=right_heights,
              left_height=left_heights
            )
            data.append(result)
    return data


def depth_profile(tree):
    '''Create a depth profile Counter of tree: profile[depth] = count.'''
    
    def recurse(tree, depth):
        if tree:
            profile[depth] += 1
            recurse(tree.left, depth + 1)
            recurse(tree.right, depth + 1)

    profile = Counter()
    recurse(tree, 0)
    return profile

def right_height(tree):
    '''Find length of right path from root.'''

    return 1 + right_height(tree.right) if tree.right else 0


def left_height(tree):
    '''Find length of left path from root.'''

    return 1 + left_height(tree.left) if tree.left else 0


######################################################################
#  Plot data
######################################################################

#  Plot styles

plt.rcParams['font.size'] = 12

default_plot_style = dict(linestyle='-', linewidth=2, marker='.')

plot_styles = defaultdict(lambda: default_plot_style, [
    ('insert_zig',    dict(color='C0')),
    ('insert_zigzag', dict(color='C1')),
    ('insert_zigzig', dict(color='C2')),

    ('unbalanced',   dict(color='C7', linestyle=':')),
    ('permutation',  dict(color='C0', linestyle=':')),
    ('increasing',   dict(color='C1')),
    ('decreasing',   dict(color='C2')),
    ('converging',   dict(color='C3')),
    ('pairs',        dict(color='C4', linestyle='--')),
    ('bitonic',      dict(color='C5', linestyle='--')),
    ('runs',         dict(color='C6', linestyle='--')),
])

for key in plot_styles:
    plot_styles[key] = default_plot_style | plot_styles[key]

labels = dict(
    insert_zig='RebalanceZig',
    insert_zigzag='RebalanceZigZag',
    insert_zigzig='RebalanceZigZig',
    insert_unbalanced='unbalanced',
)

########################################
#  Generic data plotter
########################################


def plot_data(
        data, x, y,
        file=None,
        select=dict(),
        plots=None,
        filter=dict(),
        n_range=None,  #  (min, max) interval for n
        transform=lambda x,y: y,
        legend=True, semilogx=None, xlabel=None, ylabel=None, title=None
    ):
    
    '''Plot rows from data with columns x and y as axis.'''
    
    # Apply filter
    if n_range:
        n_min, n_max = n_range
        data = [row for row in data if n_min <= row['n'] <= n_max]
    filter = {key:(value if isinstance(value, list) else [value]) for key, value in filter.items()}
    data = [row for row in data if all(row[column] in filter[column] for column in filter)]

    # Plot data points
    plt.figure()
    if plots:
        groups = group_by(data, plots)
        for label, rows in groups.items():
            xy = [(row[x], row[y]) for row in rows]
            xy = [(x, transform(x, y)) for x, y in xy]
            xy.sort()
            plt.plot(*zip(*xy), label=labels.get(label, label), **plot_styles[label])
        if legend:
            plt.legend(frameon=False)
    else:
        xy = [(row[x], row[y]) for row in data]
        xy = [(x, transform(x, y)) for x, y in xy]
        xy.sort()
        plt.plot(*zip(*xy), **default_plot_style)
    if semilogx:
        plt.semilogx(semilogx)
    plt.xlabel(xlabel if xlabel else x)
    plt.ylabel(ylabel if ylabel else y)
    if title == None:
        title = ', '.join(f'{column}={value}' for column, value in filter.items())
    plt.title(title)
    savefig(PLOTS + file)
    plt.close()


def group_by(data, *columns):
    '''Split data recursively by columns, creating dict[dict[...[rows]...]].'''

    if not columns:
        return data
    column, *columns = columns
    grouped_data = defaultdict(list)
    for row in data:
        grouped_data[row[column]].append(row)
    return {value: group_by(group, *columns) for value, group in grouped_data.items()}


########################################
#  Plot depth vs n (p=0.5), depth vs p (n=1024)
########################################


def plot_overview(data):
    for name, algorithm in (('RebalanceZig', insert_zig), ('RebalanceZigZag', insert_zigzag), ('RebalanceZigZig', insert_zigzig)):
        #  Average depth vs p for fixed n
        n = 2 ** 10
        plot_data(
            data, x='probability', y='average_depth',
            filter=dict(n=n, insert_algorithm=algorithm.__name__),
            plots='generator',
            ylabel='average node depth',
            xlabel='$p$',
            title=f'{name} ($n$ = {n})',
            legend=False,
            file=f'{algorithm.__name__.removeprefix("insert_")}-n{n}.pdf'
        )

        #  Average depth vs n for fixed p
        p = 0.5
        plot_data(
            data, x='n', y='average_depth',
            filter=dict(probability=p, insert_algorithm=algorithm.__name__),
            plots='generator',
            ylabel='average node depth',
            xlabel='$n$',
            title=f'{name} ($p$ = {p})',
            semilogx=True,
            n_range=(0, 1024),
            legend=(algorithm == insert_zig),  # only legend in 1 plot
            file=f'{algorithm.__name__.removeprefix("insert_")}-p{p}.pdf'
        )


########################################
#  Plot random permutation
########################################


def plot_random_permutation(data, p=0.5, generator='permutation'):
    plot_data(
        data, x='n', y='average_depth',
        plots='insert_algorithm',
        filter=dict(probability=p, generator=generator),
        xlabel='$n$',
        ylabel=r'average node depth',
        title=f'Average node depth for random permutations ($p$={p})',
        semilogx=True,
        file=f'{generator}-p{p}.pdf'
    )


########################################
#  Plot depth profile of algorithms
########################################


def depth_profiles(n=1000, p=0.5, repeats=100):
    '''Generate depth profiles for n insertions, sum over repeats time.'''

    profiles = {}
    for insert_algorithm in [insert_zig, insert_zigzag, insert_zigzig]:
        alg_name = insert_algorithm.__name__
        profiles[alg_name] = defaultdict(Counter)
        for repeat in range(repeats):
            for generator in [
                permutation,
                increasing,
                decreasing,
                converging,
                pairs,
                bitonic,
                runs,
            ]:
                gen_name = generator.__name__
                tree = None
                for value in generator(n):
                    tree = insert_algorithm(tree, value, p)
                profiles[alg_name][gen_name] += depth_profile(tree)
        profiles[alg_name] = {gen_name: list(profile.values()) for gen_name, profile in profiles[alg_name].items()}
    return n, p, repeats, profiles

def plot_depth_profiles(data):
    n, p, repeats, profiles = data
    show_legend = True
    for alg_name, alg_data in profiles.items():
        plt.figure()
        for generator_name, profile in alg_data.items():
            plt.plot(profile, label=generator_name, 
                     **(plot_styles[generator_name]) | dict(marker=None))
        plt.title(f'Depth profiles {labels[alg_name]} \n (${n=}, {p=}, {repeats}$ repeats)')
        plt.xlabel('depth')
        plt.ylabel('frequency')
        if show_legend:
            legend = plt.legend(frameon=False)    
        plt.tight_layout()
        name = alg_name.removeprefix('insert_')
        savefig(f'{PLOTS}profiles-{name}.pdf')
        if show_legend:
            legend.remove()
            show_legend = False
        plt.xlim((0, 80))
        savefig(f'{PLOTS}profiles-{name}-zoom.pdf')
        plt.close()


########################################
#  Random +1, -1 process plot
########################################


def random_process(min_n=4, max_n=10_000_000, growth=1.05, repeats=1_000,
                   ps=[0.20, 0.4, 0.48, 0.49, 0.5, 0.51, 0.52, 0.6, 0.8]):
    '''
    Simulate random process incrementing counter with probability p, and 
    decrement with probability 1 - p. Always max of counter with zero.
    Simulate n steps, and take average over repeat counters.
    '''

    state = {}
    for p in sorted(ps, reverse=True):
        values = np.zeros(repeats)
        state[p] = []
        next_n = min_n
        for n in range(max_n):
            if n >= min_n and (not state[p] or n == next_n):
                print(f'{p=} {n}')
                state[p].append((n, np.average(values), repeats))
                next_n = int(1 + n * growth)
            # Update current state according to random process
            values = np.maximum(0, values - 1  + 2 * (np.random.random(len(values)) < p))
    return repeats, state

def plot_random_process(data):
    repeats, state = data
    plt.figure()
    for p, points in state.items(): 
        xy = []
        for x, avg, repeats in points:
            xy.append((x, log2(max(2, avg)) / log2(x)))
        plt.plot(*zip(*xy), '-', label=str(p))
    plt.legend(title='$p^+$', loc='upper left')
    plt.xlabel('steps ($n$)')
    plt.ylabel('lg value / lg $n$')
    plt.semilogx()
    plt.ylim(0, 1)
    plt.title(f'Random process \n (average over {repeats} repeats)')
    savefig(f'{PLOTS}random-process.pdf')
    plt.close()


########################################
#  Plot Zig left/right/average depths on pairs
########################################


def sum_depth(tree, depth=0):
    return (depth + 
            sum_depth(tree.left, depth + 1) +
            sum_depth(tree.right, depth + 1)
            if tree else 0)

def zig_pairs(algorithm=insert_zig, generator=pairs, 
    n=100_000, ps=[0.75, 0.5, 0.25], repeats=25):
    data = []
    for p in ps:
        print(f'Zig on pairs {p=} {n=}')
        right_heights = []
        left_heights = []
        avg_depths = []
        sizes = []
        next_size = 4
        trees = [None] * repeats
        for size, x in enumerate(generator(n), start=1):
            trees = [algorithm(tree, x, p) for tree in trees]
            if size == next_size:
                sizes.append(size)
                right_heights.append(sum(right_height(tree) for tree in trees) / repeats)
                left_heights.append(sum(left_height(tree) for tree in trees) / repeats)
                avg_depth = sum(sum_depth(tree) for tree in trees) / repeats / size
                avg_depths.append(avg_depth)
                next_size = int(next_size * 1.5)
        data.append((p, sizes, right_heights, left_heights, avg_depths))
    return data

def plot_zig_pairs(data):
    plt.figure()
    for color, (p, sizes, right_heights, left_heights, avg_depths) in enumerate(data):
        plt.plot(sizes, avg_depths, f'C{color}-', label=f'$p$ = {p}')
        plt.plot(sizes, right_heights, f'C{color}--')
        plt.plot(sizes, left_heights, f'C{color}:')
    handles, labels = plt.gca().get_legend_handles_labels()
    patches = [
        Line2D([0], [0], color='black', linestyle=style, label=label) 
        for style, label in (
            ('solid', 'average node depth'), 
            ('dotted', 'left height'), 
            ('dashed', 'right height')
        )
    ]
    plt.loglog()
    plt.xlim(2, None)
    plt.xlabel('insertions $n$')
    plt.legend(handles=patches + handles, frameon=False)
    plt.title(f'RebalanceZig, pairs sequences (25 repeats)')
    savefig(f'{PLOTS}zig-pairs.pdf')
    plt.close()


###################################################################
#  Main
###################################################################


# Plot profile of random process 
data = json_cache(JSON + 'random-process.json', random_process)
plot_random_process(data)

# Plot depth profiles for different algorithms
data = json_cache(JSON + 'depth-profiles.json', depth_profiles)
plot_depth_profiles(data)

# Generate experimental data for varying n and p
data = [
    *json_cache(JSON + 'small-n.json', evaluate, n_max=2**10),
    *json_cache(JSON + 'small-p.json', evaluate, p_min=0.01, p_max=0.04, p_count=4, n_max=2**10),
    *json_cache(JSON + 'large-p.json', evaluate, p_min=0.96, p_max=0.99, p_count=4, n_max=2**10),
    *json_cache(JSON + 'large-n-permutation.json', evaluate, p_min=0.5, p_max=1.0, p_count=11, n_min=2**11, n_max=2**20, generators=[permutation])
]

# Plot data for dependency on p for all algorithms and insertion sequences
plot_overview(data)
for p in [0.5, 0.6, 0.7, 0.8, 0.9, 1.0]:
    plot_random_permutation(data, p=p)

# Plot zig on pairs sequences (left/right/average depth)
data = json_cache(JSON + 'zig-pairs.json', zig_pairs)
plot_zig_pairs(data)


###############################################################################


==> python/sequences.py <==
'''
    Different permutations of 0, 1, ..., n-1:

      permutation(n) : random permutation of 0, 1, ..., n-1
      increasing(n)  : 0, 1, ..., n-1
      decreasing(n)  : n-1, ..., 1, 0
      converging(n)  : 0, n-1, 1, n-2, 2, n-3, ..., n/2-1, n/2
      pairs(n)       : 1, 0, 3, 2, 5, 4, ..., n-1, n-2
      bitonic(n)     : 1, 3, 5, ..., n-3, n-1, n-2, n-4, ..., 2, 0
      runs(n)        : 1, 3, 5, ..., n-1, 0, 2, 4, ..., n-2
'''


import random

def increasing(n):
    '''Sequence 0, 1, 2, ..., n-1.'''
    
    return range(n)

def decreasing(n):
    '''Sequence n-1, ..., 2, 1, 0.'''

    return range(n)[::-1]

def permutation(n):
    '''Random permuation of 0, 1, ..., n-1.'''
    
    return random.sample(range(n), k=n)

def pairs(n):
    '''Sequence 1, 0, 3, 2, 5, 4, ..., n-1, n-2.'''

    return [x for i in range(0, n, 2) for x in range(i, min(i + 2, n))[::-1]]

def bitonic(n):
    '''Sequence 1, 3, 5, ..., n-3, n-1, n-2, n-4, ..., 2, 0.'''
    
    return [*range(1, n, 2), *range(0, n, 2)[::-1]]

def runs(n):
    '''Sequence 1, 3, 5, ..., n-3, n-1, n-2, n-4, ..., 2, 0.'''
    
    return [*range(1, n, 2), *range(0, n, 2)]

def converging(n):
    '''Sequence 0, n-1, 1, n-2, 2, n-3, ..., n/2, n/2+1.'''
    
    return [n - 1 - i // 2 if i % 2 else i // 2 for i in range(n)]


######################################################################
#  Main : Validate and visualize sequences
######################################################################


if __name__ == '__main__':
    sequences = (
        permutation,
        increasing,
        decreasing,
        converging,
        pairs,
        bitonic,
        runs,
    )

    # Validate sequences

    print('Validating sequence generators for n=0..1000', end='', flush=True)
    for n in range(1001):
        for sequence in sequences:
            assert sorted(sequence(n)) == sorted(range(n))
    print(', done')

    # Visualize sequences
    
    import matplotlib.pyplot as plt

    print('Visualizing sequences')
    n = 16
    rows, columns = 2, 4
    for i, sequence in enumerate(sequences, start=1):
        plt.subplot(rows, columns, i)
        plt.xticks([])
        plt.yticks([])
        plt.plot(sequence(n), 'k.')
        plt.title(sequence.__name__)
    plt.suptitle(f'Different input sequences of length {n}')
    plt.tight_layout()
    plt.show()


==> python/tree.py <==
'''
    Class Node to represent binary search trees.
'''

class Node:
    '''Class to represent node in binary search tree node.
    
    Data attributes:
       parent, left, right: References to Nodes or None.
       value: Value stored in node.
    '''

    def __init__(self, *args):
        '''Create node as Node(value) or Node(left, value, right).'''

        self.parent = None
        self.left = None
        self.right = None
        if len(args) == 1:
            self.value, = args
        elif len(args) == 3:
            left, self.value, right = args
            self.set_left(left)
            self.set_right(right)
        else:
            raise ValueError
        
    def clear_parent(self):
        '''Set self.parent = None and set parent's to self to None.'''
        
        parent = self.parent
        if parent:
            assert parent.left == self or parent.right == self
            if self == parent.left:
                parent.left = None
            else:
                parent.right = None
            self.parent = None

    def set_left(self, left):
        '''Set self.left = left and update reverse pointer.'''

        if left:
            left.clear_parent()
        if self.left:
            self.left.clear_parent()
        self.left = left
        if left:
            left.parent = self

    def set_right(self, right):
        '''Set self.right = right and update reverse pointer.'''

        if right:
            right.clear_parent()
        if self.right:
            self.right.clear_parent()
        self.right = right
        if right:
            right.parent = self

    def rotate_right(self):
        '''Rotate right around node.'''
        
        #      self             x
        #      /  \            / \
        #     x    C   --->   A  self
        #    / \                 /  \
        #   A   B               B    C

        assert self.left

        parent = self.parent
        x = self.left
        
        self.set_left(x.right)
        if parent:
            if parent.left == self:
                parent.set_left(x)
            else:
                parent.set_right(x)
        x.set_right(self)
        return x

    def rotate_left(self):
        '''Rotate left around node.'''
        
        #      self               x
        #      /  \              / \
        #     A    x    --->   self  C
        #         / \          /  \
        #        B   C        A    B

        assert self.right

        parent = self.parent
        x = self.right

        self.set_right(x.left)
        if parent:
            if parent.left == self:
                parent.set_left(x)
            else:
                parent.set_right(x)
        x.set_left(self)
        return x
    
    def rotate_up(self):
        '''Rotate node of by rotating parent left or right.'''
        
        assert self.parent

        parent = self.parent
        if self == parent.left:
            parent.rotate_right()
        else:
            parent.rotate_left()

    def __repr__(self):
        '''Returns string to create tree.'''

        return f'Node({self.left}, {self.value}, {self.right})'


######################################################################
#  Validation of binary search tree
######################################################################


def values(tree):
    '''Return all values in tree left-to-right.'''

    def recurse(tree):
        if tree is not None:
            recurse(tree.left)
            output.append(tree.value)
            recurse(tree.right)

    output = []
    recurse(tree)
    return output


def validate(tree, sequence=None):
    '''Validate if tree is valid search tree storing sequence.'''

    def validate_pointers(node, parent):
        '''Check if pointers are correctly bidirectional.'''
        if node != None:
            assert node.parent == parent, f'{node.value = } {node.parent = } (value = {node.parent.value if node.parent else None})'
            validate_pointers(node.left, node)
            validate_pointers(node.right, node)

    validate_pointers(tree, None)

    if sequence == None:
        sequence = sorted(values(tree))

    assert values(tree) == sorted(sequence)


######################################################################
#  Visualization of trees as ascii and LaTeX tikz-qtree
######################################################################


def ascii(tree):
    '''Return multiline text visualization of tree.'''

    def rectangle(lines):
        '''Pad text lines with spaces to make all lines equal length.'''
        
        width = max(map(len, lines))
        return [line + ' ' * (width - len(line)) for line in lines]

    def recurse(node):
        '''Return (text for subtree rooted at node, root column).'''
        
        if node == None:
            return (['*'], 0)  # Leaf node
        
        left, root_left = recurse(node.left)
        right, root_right = recurse(node.right)

        left_width = len(left[0])
        diff = len(left) - len(right)
        if diff < 0:
            left.extend([' ' * left_width] * -diff)
        if diff > 0:
            right.extend([''] * diff)

        gap = 1
        i = root_left + 1
        j = left_width + gap + root_right - 1
        if j - i == 0:
            gap += 2
            j += 2
        elif (j - i) % 2 == 1:
            gap += 1
            j += 1
        lines = []
        while i < j:
            lines.append(' ' * i + '/' + ' ' * (j - i - 1) + '\\')
            i += 1
            j -= 1
        value = str(node.value)
        value = ' ' * (i - len(value) // 2) + value
        lines = [value] + lines[::-1] + [l + ' ' * gap + r for l, r in zip(left, right)]
        
        return rectangle(lines), i

    lines, root = recurse(tree)
    return '\n'.join(lines)


def latex(tree):
    '''Return tikz-qtree representation of tree.'''
    
    no_child = r'\edge[missing]; \node[missing] {};'

    def recurse(tree):
        if not tree.left and not tree.right:
            return str(tree.value)
        left = recurse(tree.left) if tree.left else no_child
        right = recurse(tree.right) if tree.right else no_child
        return f'[.{tree.value} {left} {right} ]'

    return r'\tree{' + recurse(tree) + '}'


def latex_stand_alone(tree):
    '''Return tree as tikz-qtree figure in LaTeX standalone document.'''
   
    return \
r'''\documentclass{standalone}
\usepackage{tikz}
\usepackage{tikz-qtree}
\newcommand{\tree}[1]{\begin{tikzpicture}[baseline=(current bounding box.center)]\Tree #1\end{tikzpicture}}
\tikzset{
  missing/.style={draw=none},
  sibling distance=5pt, 
  level distance=5ex,
  every tree node/.style={draw,circle, minimum width=1.5em, inner sep=0.1ex},
  edge from parent/.style={draw,edge from parent path={(\tikzparentnode) -- (\tikzchildnode)}},
}
\begin{document}
''' + latex(tree) + r'''
\end{document}
'''

######################################################################
#  Main : Test all methods
######################################################################

if __name__ == '__main__':
    #  Test of simple tree construction
    tree = Node(Node(1), 2, Node(Node(Node(3),4,None), 5, None))
    validate(tree, [1,2,3,4,5])
    #  Test printing
    print(f'{tree = }')
    print(f'{latex(tree) = }')
    print('latex_stand_alone(tree) =')
    print(latex_stand_alone(tree))
    print('ascii(tree) = ')
    print(ascii(tree))
    #  Test rotations
    print('Rotate right', tree.right.value)
    tree.right.rotate_right()
    print(ascii(tree))
    validate(tree)
    print('Rotate right', tree.value)
    tree = tree.rotate_right()
    print(ascii(tree))
    validate(tree)
    print('Rotate left', tree.right.value)
    tree.right.rotate_left()
    print(ascii(tree))
    validate(tree)
    print('Rotate left', tree.right.value)
    tree.right.rotate_left()
    print(ascii(tree))
    validate(tree)
    print('Rotate left', tree.value)
    tree = tree.rotate_left()
    print(ascii(tree))
    validate(tree)
    print('Rotate up', tree.left.right.value)
    tree.left.right.rotate_up()
    print(ascii(tree))
    validate(tree)


==> python/tree_insertions.py <==
'''
Insertions into binary search trees with different randomized rebalacing schemes.
'''

import tree 
from random import random
from sequences import increasing, decreasing, permutation


def insert(root, value):
    '''Insert value into binary search tree without rebalancing.'''
    
    v = tree.Node(value)

    if not root:
        root = v
    else:
        u = root
        while True:
            if value < u.value:
                if u.left:
                    u = u.left
                else:
                    u.set_left(v)
                    break
            else:
                if u.right:
                    u = u.right
                else:
                    u.set_right(v)
                    break

    return root, v


def find_root(v):
    '''Find root of tree containing v by traversing parent path.'''

    while v.parent:
        v = v.parent  
    return v


def insert_unbalanced(tree, value, tail_probability):
    '''Insertion without rebalancing.'''
    root, v = insert(tree, value)
    
    return root


def insert_zig(tree, value, tail_probability):
    '''Insert value in tree and perform at most 1 rotation on insertion path.'''
    
    root, v = insert(tree, value)
    
    while v.parent and random() <= tail_probability:  # Coin shows tail
        v = v.parent
    if v.parent:
        v.rotate_up()

    return find_root(root)


def insert_zigzag(root, value, tail_probability):
    '''Insert value in tree and perform at most 1 rotation on insertion path.'''
    
    root, v = insert(root, value)
    
    while v.parent and random() <= tail_probability:  # Coin shows tail
        v = v.parent
    if v.parent and v.parent.parent:
        p = v.parent
        g = p.parent
        if (v == p.left and p == g.left) or (v == p.right and p == g.right):
            p.rotate_up()  # zig-zig or zag-zag case
        else:
            v.rotate_up()  # zig-zag or zag-zig case
            v.rotate_up()

    return find_root(root)


def insert_zigzig(root, value, tail_probability):
    '''Insert value in tree and perform at most 2 rotation on insertion path.'''

    root, v = insert(root, value)
    
    while v.parent and random() <= tail_probability:  # Coin shows tail
        v = v.parent
    if v.parent and v.parent.parent:
        p = v.parent
        g = p.parent
        if (v == p.left and p == g.left) or (v == p.right and p == g.right):
            p.rotate_up()  # zig-zig or zag-zag case
            v.rotate_up()
        else:
            v.rotate_up()  # zig-zag or zag-zig case
            v.rotate_up()

    return find_root(root)


######################################################################
#  Main : Test methods
######################################################################


if __name__ == '__main__':
    n = 10

    # Test creation unbalanced tree
    T = None
    for x in permutation(n):
        T, v = insert(T, x)
    tree.validate(T, range(n))
    print(tree.ascii(T)),
    
    # Test insert algorithms for different p and insertion order
    for insert_algorithm in [insert_zig, insert_zigzag, insert_zigzig]:
        for p in [0.0, 0.5, 1.0]:
            for generator in [increasing, decreasing, permutation]:
                print(f'{insert_algorithm.__name__}, {generator.__name__}({n}), {p = :.3}')
                T = None
                for x in generator(n):
                    T = insert_algorithm(T, x, p)
                tree.validate(T, range(n))
                print(tree.ascii(T))
